Macroscopic behavior of Lipschitz random surfaces

The motivation for this article is to derive strict convexity of the surface tension for Lipschitz random surfaces, that is, for models of random Lipschitz functions from $\mathbb Z^d$ to $\mathbb Z$ or $\mathbb R$. An essential innovation is that random surface models with long- and infinite-range interactions are included in the analysis. More specifically, we cover at least: uniformly random graph homomorphisms from $\mathbb Z^d$ to a $k$-regular tree for any $k\geq 2$ and Lipschitz potentials which satisfy the FKG lattice condition. The latter includes perturbations of dimer- and six-vertex models and of Lipschitz simply attractive potentials introduced by Sheffield. The main result is that we prove strict convexity of the surface tension -- which implies uniqueness for the limiting macroscopic profile -- if the model of interest is monotone in the boundary conditions. This solves a conjecture of Menz and Tassy, and answers a question posed by Sheffield. Auxiliary to this, we prove several results which may be of independent interest, and which do not rely on the model being monotone. This includes existence and topological properties of the specific free energy, as well as a characterization of its minimizers. We also prove a general large deviations principle which describes both the macroscopic profile and the local statistics of the height functions. This work is inspired by, but independent of, Random Surfaces by Sheffield.

==> figures/lower_bound/m.py <==
import numpy as np
# import matplotlib.pyplot as plt
np.random.seed(12123)

string = '\n'
def path_draw(t):
    s = '('+str(t[0][0])+','+str(t[0][1])+')'
    for k in range(1,len(t)):
        s += '--('+str(t[k][0])+','+str(t[k][1])+')'
    return s
def data_write():
    text_file = open('data.tex', "w")
    text_file.write(string)
    text_file.close()

RADIUS = 4
EPS1 = 0.8
RADIUS_SMALL = RADIUS - EPS1
EPS2 = 0.3
CENTRE = (1,1.1)
TRESHOLD = 0.2

string += '\\draw[very thick] '+path_draw([CENTRE])+' circle ('+str(RADIUS)+');\n'
string += '\\draw[] '+path_draw([CENTRE])+' circle ('+str(RADIUS_SMALL)+');\n\n'

def isin(x):
    dist = ((x[0]-CENTRE[0])*(x[0]-CENTRE[0]))+((x[1]-CENTRE[1])*(x[1]-CENTRE[1]))
    if dist <= (RADIUS_SMALL)*(RADIUS_SMALL):
        return True
    else:
        return False

def p_isin(x_list):
    flag = True
    for k in x_list:
        if not isin(k):
            flag = False
    return flag

def triangle_a(a,b):
    return [
        (a*EPS2,b*EPS2),
        ((a+1)*EPS2,b*EPS2),
        ((a+1)*EPS2,(b+1)*EPS2)
    ]

def triangle_b(a,b):
    return [
        (a*EPS2,b*EPS2),
        ((a)*EPS2,(b+1)*EPS2),
        ((a+1)*EPS2,(b+1)*EPS2)
    ]

def drawtriangle(l):
    extraoptions = ''
    if np.random.uniform() > TRESHOLD:
        extraoptions= ',fill=lightgray'
    return '\\draw[line join=bevel'+extraoptions+'] '+path_draw(l)+'--cycle;\n'

for a in range(-100,100):
    for b in range(-100,100):
        l = triangle_a(a,b)
        if p_isin(l):
            string += drawtriangle(l)
        l = triangle_b(a,b)
        if p_isin(l):
            string += drawtriangle(l)



data_write()


==> figures/tree-valued/tex_data_builder.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
import scipy.io
import sys
np.set_printoptions(threshold=sys.maxsize)

# variables
n = 16
width = 0.1
width2 = 0.2
input = 'matrix_'+str(n)+'.mtx'
output = 'matrix_'+str(n)+'_data.tex'
output2 = 'matrix_'+str(n)+'_data2.tex'
output3 = 'matrix_'+str(n)+'_data3.tex'
colours = ['\\con', '\\ctw', '\\cth']

# load original matrix
matrix_original = scipy.io.mmread(input)

string2 = ''
string3 = ''
for i in range(n+1):
    for j in range(n):
        c = colours[matrix_original[n-i+j, i+j]]
        string3 += '\\draw[ultra thick,  color='+c+'] ('+str(i)+','+str(j+0.05)+') -- ('+str(i)+','+str(j+0.95)+');\n'
        if (i+j)%2==1:
            string2 += '\\fill[color='+c+'] ('+str(i)+','+str(j)+') -- ('+str(i+width2)+','+str(j+width2)+') -- ('+str(i)+','+str(j+1)+') -- ('+str(i-width2)+','+str(j+width2)+')--cycle;\n'
            string3 += '\\draw[ultra thick, -Latex,color='+c+'] ('+str(i)+','+str(j+0.6)+') -- ('+str(i)+','+str(j+0.7)+');\n'
        else:
            string2 += '\\fill[color='+c+'] ('+str(i)+','+str(j)+') -- ('+str(i+width2)+','+str(j+1-width2)+') -- ('+str(i)+','+str(j+1)+') -- ('+str(i-width2)+','+str(j+1-width2)+')--cycle;\n'
            string3 += '\\draw[ultra thick, -Latex,color='+c+'] ('+str(i)+','+str(j+0.4)+') -- ('+str(i)+','+str(j+0.3)+');\n'
for i in range(n):
    for j in range(n+1):
        c = colours[matrix_original[n-i+j-1, i+j]]
        string3 += '\\draw[ultra thick,  color='+c+'] ('+str(i+0.05)+','+str(j)+') -- ('+str(i+0.95)+','+str(j)+');\n'
        if (i+j)%2==1:
            string2 += '\\fill[color='+c+'] ('+str(i)+','+str(j)+') -- ('+str(i+width2)+','+str(j+width2)+') -- ('+str(i+1)+','+str(j)+') -- ('+str(i+width2)+','+str(j-width2)+')--cycle;\n'
            string3 += '\\draw[ultra thick, -Latex,color='+c+'] ('+str(i+0.6)+','+str(j)+') -- ('+str(i+0.7)+','+str(j)+');\n'
        else:
            string2 += '\\fill[color='+c+'] ('+str(i)+','+str(j)+') -- ('+str(i+1-width2)+','+str(j+width2)+') -- ('+str(i+1)+','+str(j)+') -- ('+str(i+1-width2)+','+str(j-width2)+')--cycle;\n'
            string3 += '\\draw[ultra thick, -Latex,color='+c+'] ('+str(i+0.4)+','+str(j)+') -- ('+str(i+0.3)+','+str(j)+');\n'
# for i in range(n+1):
#     for j in range(n+1):
#         string3 += '\\fill[color=white] ('+str(i)+','+str(j)+')+(-1pt,-1pt) rectangle +(1pt,1pt);'



# generate expanded matrix
matrix_expanded = np.zeros((4*n+1,4*n+1), dtype='int')
for i in range(2*n):
    for j in range(2*n):
        if matrix_original[i,j] >= 0:
            matrix_expanded[2*i+1, 2*j+1] = matrix_original[i,j]

# calculation of the height function
dict = {
    (2*n, 0): []
}
for i in range(n+1):
    i_one = (2*(n-i), 2*i)
    i_mid = (i_one[0]-1, i_one[1]+1)
    i_two = (i_one[0]-2, i_one[1]+2)

    one_element = dict[i_one]
    one_height = matrix_expanded[i_one]
    arrow = matrix_expanded[i_mid]
    if i < n:
        if one_element == []:
            # group element was identity; increase height function
            dict[i_two] = [arrow]
            matrix_expanded[i_two] = one_height + 1
        elif one_element[-1] == arrow:
            # cancellation with group element; reduce height function
            dict[i_two] = one_element[:-1]
            matrix_expanded[i_two] = one_height - 1
        else:
            # addition of group element; increase height function
            dict[i_two] = one_element + [arrow]
            matrix_expanded[i_two] = one_height + 1

    for j in range(n):
        j_one = (i_one[0]+2*j, i_one[1]+2*j)
        j_mid = (j_one[0]+1, j_one[1]+1)
        j_two = (j_one[0]+2, j_one[1]+2)

        one_element = dict[j_one]
        one_height = matrix_expanded[j_one]
        arrow = matrix_expanded[j_mid]
        if one_element == []:
            # group element was identity; increase height function
            dict[j_two] = [arrow]
            matrix_expanded[j_two] = one_height + 1
        elif one_element[-1] == arrow:
            # cancellation with group element; reduce height function
            dict[j_two] = one_element[:-1]
            matrix_expanded[j_two] = one_height - 1
        else:
            # addition of group element; increase height function
            dict[j_two] = one_element + [arrow]
            matrix_expanded[j_two] = one_height + 1

string = ''
# adding the numbers to the figure
# for i in range(n+1):
#     for j in range(n+1):
#         pos = (2*(n-i+j), 2*(i+j))
#         string += '\\node at ('+str(pos[0])+','+str(pos[1])+'){'+str(matrix_expanded[pos])+'};\n'

# adding the level lines
for i in range(n):
    for j in range(n):
        pos_b = (2*(n-i+j), 2*(i+j))
        pos_b_h = matrix_expanded[pos_b]
        pos_l = (pos_b[0]-2, pos_b[1]+2)
        pos_l_h = matrix_expanded[pos_l]
        pos_t = (pos_b[0], pos_b[1]+4)
        pos_t_h = matrix_expanded[pos_t]
        pos_r = (pos_b[0]+2, pos_b[1]+2)
        pos_r_h = matrix_expanded[pos_r]

        colour_tl = colours[matrix_expanded[(pos_b[0]-1, pos_b[1]+3)]]
        colour_br = colours[matrix_expanded[(pos_b[0]+1, pos_b[1]+1)]]

        maximum = max(pos_b_h, pos_l_h, pos_t_h, pos_r_h)
        if pos_b_h == maximum or pos_t_h == maximum:
            string += '\\fill[color='+colour_br+'] ('+str(i+0.5+width)+','+str(j)+') -- ('+str(i+0.5)+','+str(j-width)+') -- ('+str(i-width)+','+str(j+0.5)+')-- ('+str(i)+','+str(j+0.5+width)+') -- cycle;\n'
            string += '\\fill[color='+colour_tl+'] ('+str(i+1+width)+','+str(j+0.5)+') -- ('+str(i+1)+','+str(j+0.5-width)+') -- ('+str(i+0.5-width)+','+str(j+1)+')-- ('+str(i+0.5)+','+str(j+1+width)+') -- cycle;\n'
            # string += '\\draw[very thick,color='+colour_tl+'] ('+str(i+1)+','+str(j+0.5)+') -- ('+str(i+0.5)+','+str(j+1)+');\n'
            # orientation = 'horizontal'
            # string += '\\node at ('+str(pos_b[0])+','+str(pos_b[1]+2)+'){h};\n'
        else:
            string += '\\fill[color='+colour_tl+'] ('+str(i+0.5-width)+','+str(j)+') -- ('+str(i+0.5)+','+str(j-width)+') -- ('+str(i+1+width)+','+str(j+0.5)+') -- ('+str(i+1)+','+str(j+0.5+width)+') -- cycle;\n'
            string += '\\fill[color='+colour_br+'] ('+str(i-width)+','+str(j+0.5)+') -- ('+str(i)+','+str(j+0.5-width)+') -- ('+str(i+0.5+width)+','+str(j+1)+') -- ('+str(i+0.5)+','+str(j+1+width)+') -- cycle;\n'
            # string += '\\draw[very thick,color='+colour_br+'] ('+str(i)+','+str(j+0.5)+') -- ('+str(i+0.5)+','+str(j+1)+');\n'
            # orientation = 'vertical'
            # string += '\\node at ('+str(pos_b[0])+','+str(pos_b[1]+2)+'){v};\n'

text_file = open(output, "w")
text_file.write(string)
text_file.close()

text_file = open(output2, "w")
text_file.write(string2)
text_file.close()

text_file = open(output3, "w")
text_file.write(string3)
text_file.close()


==> figures/truncation/m.py <==
import numpy as np
import matplotlib.pyplot as plt

H_ONE = -0.2
H_TWO = 1
N = 200
EPS = 12

R = int(np.floor(N/10))
VAR = 8
X = [k for k in range(N+1)]
X_SELECT = [0, R, int(np.floor(N/2)), N-R, N]

def function_u(x):
    return x * H_ONE

def function_tent(x):
    if x <= R:
        return 0
    elif x <= N / 2:
        return ((x - R) * H_TWO)
    else:
        return function_tent(N - x)

def function_phi_plus(x):
    return function_u(x) + function_tent(x)

def function_phi_minus(x):
    return function_u(x) - function_tent(x)

def function_truncate_plus(x, y):
    if y > function_phi_plus(x) + 2 * EPS:
        return function_phi_plus(x) + EPS * np.random.uniform()
    else:
        return y

def function_truncate_both(x, y):
    if y < function_phi_minus(x) - 2 * EPS:
        return function_phi_minus(x) - EPS * np.random.uniform()
    else:
        return function_truncate_plus(x, y)

y_random = [0]
for k in range(N):
    y_random.append(y_random[-1]+VAR * np.random.uniform(-1,1) + H_ONE)

y_random = [y_random[k] - (k/N) * y_random[-1] for k in X]
y_random_plus = [function_truncate_plus(k,y_random[k]) for k in X]
y_random_both = [function_truncate_both(k,y_random_plus[k]) for k in X]

y_u = [function_u(k) for k in X]
y_phi_u_plus = [function_phi_plus(k) for k in X]
y_phi_u_plus_one = [function_phi_plus(k) + EPS for k in X]
y_phi_u_plus_two = [function_phi_plus(k) + 2* EPS for k in X]
y_phi_u_minus = [function_phi_minus(k) for k in X]
y_phi_u_minus_one = [function_phi_minus(k) - EPS for k in X]
y_phi_u_minus_two = [function_phi_minus(k) - 2* EPS for k in X]

plt.plot(X, y_u)
plt.plot(X, y_phi_u_plus)
plt.plot(X, y_phi_u_plus_one)
plt.plot(X, y_phi_u_plus_two)
plt.plot(X, y_phi_u_minus)
plt.plot(X, y_phi_u_minus_one)
plt.plot(X, y_phi_u_minus_two)
plt.plot(X, y_random)
plt.plot(X, y_random_plus)
plt.plot(X, y_random_both)

string = ''

tuples_u = [(k,function_u(k)) for k in [0, N]]
tuples_u_plus = [(k,function_phi_plus(k)) for k in X_SELECT]
tuples_u_plus_one = [(k,function_phi_plus(k)+EPS) for k in X_SELECT]
tuples_u_plus_two = [(k,function_phi_plus(k)+2*EPS) for k in X_SELECT]
tuples_u_minus = [(k,function_phi_minus(k)) for k in X_SELECT]
tuples_u_minus_one = [(k,function_phi_minus(k)-EPS) for k in X_SELECT]
tuples_u_minus_two = [(k,function_phi_minus(k)-2*EPS) for k in X_SELECT]
tuples_random = [(k,y_random[k]) for k in X]
tuples_random_plus = [(k,y_random_plus[k]) for k in X]
tuples_random_both = [(k,y_random_both[k]) for k in X]

def newline(t):
    s = '('+str(t[0][0])+','+str(t[0][1])+')'
    for k in range(1,len(t)):
        s += '--('+str(t[k][0])+','+str(t[k][1])+')'
    return s + ';\n'

string += '\\draw' + newline(tuples_u)
string += '\\draw' + newline(tuples_u_plus)
string += '\\draw' + newline(tuples_u_plus_one)
string += '\\draw' + newline(tuples_u_plus_two)
string += '\\draw' + newline(tuples_u_minus)
string += '\\draw' + newline(tuples_u_minus_one)
string += '\\draw' + newline(tuples_u_minus_two)
string += '\\draw' + newline(tuples_random)
string += '\\draw' + newline(tuples_random_plus)
string += '\\draw' + newline(tuples_random_both)

# print(newline(tuples_u))
# print(string)
text_file = open('data.tex', "w")
text_file.write(string)
text_file.close()


# plt.plot(phi_plus_x, phi_plus_y)
# plt.plot(phi_plus_x, phi_plus_y_one_eps)
# plt.plot(phi_plus_x, phi_plus_y_two_eps)
# plt.plot(phi_plus_x, random_path)
# plt.plot(phi_plus_x, random_path_truncated)
# plt.scatter(phi_plus_x, phi_plus_y)
plt.show()


==> figures/washboard/m.py <==
import numpy as np
# import matplotlib.pyplot as plt


string = '\n'

ANGLE = 3
CORNERS = {
    'tl': (1,6),
    'bl': (1,1),
    'tr': (9,6),
    'br': (9,1)
}

S = 0.4
T = 0.6
EPS = 0.5
VAR = 0.1
VEC = (1,3)

def project(x):
    return x[0] + x[1] / ANGLE

def wash_one(x):
    x = x / EPS
    x = x - np.floor(x)
    if x < S:
        return (x / S) * EPS * VAR
    else:
        return ((1-x) / T) * EPS * VAR

def wash_two(x):
    move_by = wash_one(project(x))
    return (x[0] + VEC[0] * move_by, x[1] + VEC[1] * move_by)

def proj_top(x):
    try_l = (1, ANGLE*(x-1))
    try_t = (x - 6/ANGLE ,6)
    if try_t[0] > 1:
        if try_t[0] >= 9:
            return CORNERS['tr']
        else:
            return try_t
    else:
        if try_l[1] <= 1:
            return CORNERS['bl']
        else:
            return try_l

def proj_bot(x):
    try_r = (9, ANGLE*(x-9))
    try_b = (x - 1/ANGLE ,1)
    if try_b[0] < 9:
        if try_b[0] <= 1:
            return CORNERS['bl']
        else:
            return try_b
    else:
        if try_r[1] >= 6:
            return CORNERS['tr']
        else:
            return try_r

def create_shape(a, b):
    l = []
    b_a = proj_bot(a)
    b_b = proj_bot(b)
    t_a = proj_top(a)
    t_b = proj_top(b)

    l.append(b_a)
    if b_a[1]==1 and b_b[0] ==9:
        l.append(CORNERS['br'])
    l.append(b_b)
    l.append(t_b)
    if t_a[0]==1 and t_b[1] ==6:
        l.append(CORNERS['tl'])
    l.append(t_a)
    return l

def create_shape_wash(a, b):
    return [wash_two(x) for x in create_shape(a,b)]


    # try_bl = proj_bot(a)
    # currently_on = ''
    # if try_bl[1] == 1:
    #     currently_on = 'bottom'
    # else:
    #     currently_on = 'right'



# for k in range(10):
#     l.append(proj_top(k))
# for k in range(20):
#     l.append(proj_bot(k))

def newline(t):
    s = '('+str(t[0][0])+','+str(t[0][1])+')'
    for k in range(1,len(t)):
        s += '--('+str(t[k][0])+','+str(t[k][1])+')'
    return s

for k in range(1,23):

    l = create_shape_wash(EPS * k, EPS*(k+S))
    string+='\\fill[color=lightgray, fill opacity=0.5]'+newline(l)+'--cycle;\n'
    l = create_shape_wash(EPS * (k+S), EPS*(k+1))
    string+='\\fill[color=darkgray, fill opacity=0.5]'+newline(l)+'--cycle;\n'



c1 = wash_two(proj_top(EPS * (8+S)))
c2 = wash_two(proj_top(EPS * (9+S)))
string+='\\draw[very thin] '+newline([c1,(c1[0],c1[1]+0.3)])+';\n'
string+='\\draw[very thin] '+newline([c2,(c2[0],c2[1]+0.3)])+';\n'
string+='\\draw[very thin] '+newline([(c1[0],c1[1]+0.15),(c2[0],c2[1]+0.15)])+';\n'

string+='\\draw[<-] '+newline([(c1[0]-0.1,c1[1]+0.15),(-0.5,c1[1]+0.15)])+'node[left] {$\\propto\\varepsilon_2$};\n'


    # string+='\\node[anchor=south] at '+newline([((c1[0]+c2[0])/2,c1[1]+0.3)])+' {$\\propto\\varepsilon_2$};\n'


# string+='\\draw'+newline([(k*0.1,wash_one(k*0.1)) for k in range(100)])+'--cycle;\n'



# l = [proj_top(10), proj_top(12), proj_bot(12),proj_bot(10) ]
# string+='\\fill[color=red]'+newline(l)+'--cycle;\n'


text_file = open('data.tex', "w")
text_file.write(string)
text_file.close()


# plt.plot(phi_plus_x, phi_plus_y)
# plt.plot(phi_plus_x, phi_plus_y_one_eps)
# plt.plot(phi_plus_x, phi_plus_y_two_eps)
# plt.plot(phi_plus_x, random_path)
# plt.plot(phi_plus_x, random_path_truncated)
# plt.scatter(phi_plus_x, phi_plus_y)
# plt.show()


==> figures/washboard_empirical/m.py <==
import numpy as np
# import matplotlib.pyplot as plt


string = '\n'
string2 = '\n'
def newline(t):
    s = '('+str(t[0][0])+','+str(t[0][1])+')'
    for k in range(1,len(t)):
        s += '--('+str(t[k][0])+','+str(t[k][1])+')'
    return s

ANGLE = 3

PADDING = 0.1
EPS1 = 0.1
EPS2 = 0.05
EPS3 = 0.006

LRBT = [0, 1, 0, 1]
LRBT_INNER = [
    LRBT[0] + EPS1,
    LRBT[1] - EPS1,
    LRBT[2] + EPS1,
    LRBT[3] - EPS1
]
LRBT_OUTER = [
    LRBT[0] - PADDING,
    LRBT[1] + PADDING,
    LRBT[2] - PADDING,
    LRBT[3] + PADDING
]

print(LRBT)
print(LRBT_INNER)
print(LRBT_OUTER)

def project(x):
    return x[0] + x[1] / ANGLE

def ptop(x, lrbt):
    try_l = (lrbt[0], ANGLE*(x-lrbt[0]))
    try_t = (x - lrbt[3]/ANGLE ,lrbt[3])

    if try_t[0] >= lrbt[1]:
        return (lrbt[1], lrbt[3])
    elif try_t[0] > lrbt[0]:
        return try_t
    elif try_l[1] > lrbt[2]:
        return try_l
    else:
        return (lrbt[0], lrbt[2])

def pbot(x, lrbt):
    try_r = (lrbt[1], ANGLE*(x-lrbt[1]))
    try_b = (x - lrbt[2]/ANGLE ,lrbt[2])

    if try_r[1] >= lrbt[3]:
        return (lrbt[1], lrbt[3])
    elif try_r[1] > lrbt[2]:
        return try_r
    elif try_b[0] > lrbt[0]:
        return try_b
    else:
        return (lrbt[0], lrbt[2])

def create_shape(a, b, lrbt):
    l = []
    b_a = pbot(a, lrbt)
    b_b = pbot(b, lrbt)
    t_a = ptop(a, lrbt)
    t_b = ptop(b, lrbt)

    l.append(b_a)
    if b_a[1]==lrbt[2] and b_b[0] ==lrbt[1]:
        l.append((lrbt[1],lrbt[2]))
    l.append(b_b)
    l.append(t_b)
    if t_a[0]==lrbt[0] and t_b[1] ==lrbt[3]:
        l.append((lrbt[0],lrbt[3]))
    l.append(t_a)
    return l

for k in range(-3,31):
    start = EPS2 * k - EPS3
    stop = EPS2 * k + EPS3
    start2 = EPS2 * (k-1) + EPS3
    stop2 = EPS2 * (k+1) - EPS3

    string += '\\fill[color=lightgray!50] ' + newline(create_shape(start,stop,LRBT_OUTER)) + '--cycle;\n'

    if k % 2 == 0:
        string += '\\fill[color=gray] ' + newline(create_shape(start,stop,LRBT)) + '--cycle;\n'
    else:
        string += '\\fill[color=darkgray] ' + newline(create_shape(start,stop,LRBT_INNER)) + '--cycle;\n'

        if 2 <= k <= 24:
            string2 += '\\fill[color=lightgray] ' + newline(create_shape(start2,stop2,LRBT)) + '--cycle;\n'
            string2 += '\\fill[color=darkgray] ' + newline(create_shape(start,stop,LRBT_INNER)) + '--cycle;\n'

# for k in range(100):
#     string += '\\draw '+ newline([ptop(k/10,LRBT)]) + 'circle(1pt);'


# def pbot(x):
#     try_r = (9, ANGLE*(x-9))
#     try_b = (x - 1/ANGLE ,1)
#     if try_b[0] < 9:
#         if try_b[0] <= 1:
#             return CORNERS['bl']
#         else:
#             return try_b
#     else:
#         if try_r[1] >= 6:
#             return CORNERS['tr']
#         else:
#             return try_r
#
# def create_shape(a, b):
#     l = []
#     b_a = proj_bot(a)
#     b_b = proj_bot(b)
#     t_a = proj_top(a)
#     t_b = proj_top(b)
#
#     l.append(b_a)
#     if b_a[1]==1 and b_b[0] ==9:
#         l.append(CORNERS['br'])
#     l.append(b_b)
#     l.append(t_b)
#     if t_a[0]==1 and t_b[1] ==6:
#         l.append(CORNERS['tl'])
#     l.append(t_a)
#     return l


    # try_bl = proj_bot(a)
    # currently_on = ''
    # if try_bl[1] == 1:
    #     currently_on = 'bottom'
    # else:
    #     currently_on = 'right'



# for k in range(10):
#     l.append(proj_top(k))
# for k in range(20):
#     l.append(proj_bot(k))

#
# for k in range(1,23):
#
#     l = create_shape_wash(EPS * k, EPS*(k+S))
#     string+='\\fill[color=lightgray, fill opacity=0.5]'+newline(l)+'--cycle;\n'
#     l = create_shape_wash(EPS * (k+S), EPS*(k+1))
#     string+='\\fill[color=darkgray, fill opacity=0.5]'+newline(l)+'--cycle;\n'
#
#
#
# c1 = wash_two(proj_top(EPS * (8+S)))
# c2 = wash_two(proj_top(EPS * (9+S)))
# string+='\\draw[very thin] '+newline([c1,(c1[0],c1[1]+0.3)])+';\n'
# string+='\\draw[very thin] '+newline([c2,(c2[0],c2[1]+0.3)])+';\n'
# string+='\\draw[very thin] '+newline([(c1[0],c1[1]+0.15),(c2[0],c2[1]+0.15)])+';\n'
#
# string+='\\draw[<-] '+newline([(c1[0]-0.1,c1[1]+0.15),(-0.5,c1[1]+0.15)])+'node[left] {$\\propto\\varepsilon_2$};\n'


    # string+='\\node[anchor=south] at '+newline([((c1[0]+c2[0])/2,c1[1]+0.3)])+' {$\\propto\\varepsilon_2$};\n'


# string+='\\draw'+newline([(k*0.1,wash_one(k*0.1)) for k in range(100)])+'--cycle;\n'



# l = [proj_top(10), proj_top(12), proj_bot(12),proj_bot(10) ]
# string+='\\fill[color=red]'+newline(l)+'--cycle;\n'


text_file = open('data.tex', "w")
text_file.write(string)
text_file.close()
text_file = open('data2.tex', "w")
text_file.write(string2)
text_file.close()



# plt.plot(phi_plus_x, phi_plus_y)
# plt.plot(phi_plus_x, phi_plus_y_one_eps)
# plt.plot(phi_plus_x, phi_plus_y_two_eps)
# plt.plot(phi_plus_x, random_path)
# plt.plot(phi_plus_x, random_path_truncated)
# plt.scatter(phi_plus_x, phi_plus_y)
# plt.show()

